Optically thin circumstellar medium in $\beta$ Lyr A system

beta Lyr A is a complex binary system with an extensive observational dataset: light curves (from FUV to FIR), interferometric squared visibility, closure phase, triple product measurements, spectral-energy distribution (SED), high-resolution spectroscopy, differential visibility amplitude, and also differential phase. In particular, we use spectra from Ondrejov 2m telescope from 2013 to 2015, to measure the emission in Halpha, HeI, SiII, NeI, or CII lines, and differential interferometry by CHARA/VEGA from the 2013 campaign to measure wavelength-dependent sizes across Halpha and HeI 6678. This allows us to constrain not only optically thick objects (primary, secondary, accretion disk), but also optically thin objects (disk atmosphere, jets, shell). We extended our modelling tool Pyshellspec (based on Shellspec; a 1D LTE radiative transfer code) to include all new observables, to compute differential visibilities/phases, to perform a Doppler tomography, and to determine a joint chi^2 metric. After an optimisation of 38 free parameters, we derive a robust model of the beta Lyr A system. According to the model, the emission is formed in an extended atmosphere of the disk, two perpendicular jets expanding at ~700 km s^-1, and a symmetric shell with the radius ~70 R_S. The spectroscopy indicates a low abundance of carbon, 10^-2 of the solar value. We also quantify systematic differences between datasets and discuss alternative models, with higher resolution, additional asymmetries, or He-rich abundance.

==> betalyr2.sh <==
#!/bin/sh

pdflatex betalyr2
bibtex betalyr2



==> tab1/0_cp.sh <==
#!/bin/sh

cp ../../fitting_shell8_20200611__17/fit.log__17 .
awk '{ print $NF,$0; }' fit.log__17 | sort -g | awk '(NR==2) || /Niter/' > fit.srt__17

for F in LC VIS CLO T3 SED SPE ; do

#  cp ../../fitting_shell9_20200415_$F/fit.log_$F .
  cp ../../fitting_shell9_20200415_ALL/fit.log_$F .
  awk '{ print $NF,$0; }' fit.log_$F | sort -g | awk '(NR==2) || /Niter/' > fit.srt_$F

done

for F in VAMP VPHI ; do

  cp ../../fitting_shell9_20200611_ALL/fit.log_$F .
  awk '{ print $NF,$0; }' fit.log_$F | sort -g | awk '(NR==2) || /Niter/' > fit.srt_$F

done





==> tab1/fit.py <==
#!/usr/bin/env python

import argparse
import os
import sys
import numpy as np
import pyshellspec

def read_lc(lfile):
    """
    """
    data = np.loadtxt(lfile, dtype=str)

    names = data[:,0]
    pbands = data[:,1]
    errs = data[:,2].astype('float64')

    return names, pbands, errs

def read_if(ifile):
    """

    :param ifile:
    :return:
    """
    return np.loadtxt(ifile, dtype=str)


# constants
ra = (18 + 50 / 60. + 4.79525 / 3600.)/24.*360.
dec = 33 + 21 / 60. + 45.6100 / 3600.
dir_data = '/home/mira/a/betalyr2/data_20191216'
#dir_data = '/scratch/mira/a/betalyr2/data_20191216'

def main():
    """
    Main loop
    :return:
    """
    # read the data
    obs = []

    # first photometry
    dir = os.path.join(dir_data, 'photometry')
    infile = os.path.join(dir, 'lc.lis')
    names, pbands, errs = read_lc(infile)
    for i in range(0, len(names)):
        print names[i]
        obs.append(pyshellspec.LCData(filename=os.path.join(dir, names[i]),
                                      passband=pbands[i],
                                      global_error=errs[i],
                                      delimiter=','))

    # data from MIRC
    dir = os.path.join(dir_data, 'mirc2017')
    infile = os.path.join(dir, 'mirc.ascii.lis')
    names = read_if(infile)
    for i in range(0, len(names)):
        print names[i]
        obs.append(pyshellspec.IFData(filename=os.path.join(dir, names[i]),
                                      location='chara',
                                      ra=ra, dec=dec, 
                                      format='ascii', weight_vis2=0.5, weight_t3amp=0.5))

    # data from NPOI
    dir = os.path.join(dir_data, 'npoi')
    infile = os.path.join(dir, 'npoi.ascii.lis')
    names = read_if(infile)
    for i in range(0, len(names)):
        print names[i]
        obs.append(pyshellspec.IFData(filename=os.path.join(dir, names[i]),
                                      location='npoi',
                                      ra=ra, dec=dec,
                                      format='ascii', exclude_t3amp=True))

    # data from VEGA
    dir = os.path.join(dir_data, 'vega')
    infile = os.path.join(dir, 'vega.ascii.lis')
    d = read_if(infile)
    fnames = d[:, 0]
    names = d[:, 1]
    for i in range(0, len(names)):
        print names[i]
        obs.append(pyshellspec.IFData(filename=os.path.join(dir, fnames[i]),
                                      location='chara',
                                      ra=ra, dec=dec,
                                      format='ascii'))
        obs[-1].set_filename(names[i])

    # ICFITS data
    dir = os.path.join(dir_data, 'IC2019_1ANG')
    infile = os.path.join(dir, 'icfits_1ANG.lis')
    names = read_if(infile)
    for i in range(0, len(names)):
        print names[i]
        #obs.append(pyshellspec.DFData(filename=os.path.join(dir, names[i]), location='chara', ra=ra, dec=dec, format='fits'))
        obs.append(pyshellspec.DFData(filename=os.path.join(dir, names[i]), location='chara', ra=ra, dec=dec, format='ascii'))

    # SED data
    dir = os.path.join(dir_data, 'burnasev')
    obs.append(pyshellspec.SEDData(filename=os.path.join(dir,'Sed.dat')))

    # spectral data
    dir = os.path.join(dir_data, 'ondrejov_6670')
    obs.append(pyshellspec.SPEData(filename=os.path.join(dir,'Spectra.dat')))

    # construct data class
    data = pyshellspec.Data(obs)

    # construct the model
    central = pyshellspec.CentralObject()
    companion = pyshellspec.Companion()
    nebula = pyshellspec.Nebula()
    jet = pyshellspec.Jet()
    spot = pyshellspec.Spot()
    envelope = pyshellspec.Envelope()
    shell = pyshellspec.Shell()
    orbit = pyshellspec.Orbit()
    objs = [central, companion, nebula, jet, spot, envelope, shell, orbit]
    model = pyshellspec.Model(objects=objs)

    # construct the Interface
    itf = pyshellspec.Interface(model=model, data=data, ncpu=8, image_size=180,
        if_phase_precision=3,
        df_phase_precision=3,
        lc_phase_precision=2,
        sed_phase_precision=2,
        spe_phase_precision=2, 
        if_ew_precision=7,
        df_ew_precision=10,
        lc_ew_precision=9,
        sed_ew_precision=10,
        spe_ew_precision=10,
        shellspec_template="template.in",
        shellspec_abundance="/home/mira/a/betalyr2/fitting_shell2_vsh50_20191216/abundances_3TIMES",
        use_offset=True, use_differential=True,
        exclude_visphi=False, dry_run=False)

    # set grid resolution
    itf.set_parameter('rmdfx1', value=-81.0001)
    itf.set_parameter('rmdfx2', value=+81.0001)
    itf.set_parameter('rmdfy1', value=-81.0001)
    itf.set_parameter('rmdfy2', value=+81.0001)
    itf.set_parameter('rmdfz1', value=-81.0001)
    itf.set_parameter('rmdfz2', value=+81.0001)
    itf.set_parameter('stepfx', value=2.0)
    itf.set_parameter('stepfy', value=2.0)
    itf.set_parameter('stepfz', value=2.0)

    itf.set_parameter('rmdx1',  value=-81.0)
    itf.set_parameter('rmdx2',  value=+81.0)
    itf.set_parameter('rmdy1',  value=-81.0)
    itf.set_parameter('rmdy2',  value=+81.0)
    itf.set_parameter('rmdz1',  value=-81.0)
    itf.set_parameter('rmdz2',  value=+81.0)
    itf.set_parameter('stepx', value=2.0)
    itf.set_parameter('stepy', value=2.0)
    itf.set_parameter('stepz', value=2.0)

    # set fitted parameter
#    itf.set_parameter('istar', value=0)  # dbg
#    itf.set_parameter('icomp', value=0)  # dbg
    itf.set_parameter('inebl', value=1)  # nebula
#    itf.set_parameter('inebl', value=0)  # no nebula
    itf.set_parameter('itnb', value=3)  # power-law
    itf.set_parameter('ijet', value=2)
#    itf.set_parameter('ijet', value=0)  # no jet
    itf.set_parameter('ispot', value=0)  # no spot
#    itf.set_parameter('ienv', value=3) # evelope Roche contact
    itf.set_parameter('ienv', value=0) # no envelope
    itf.set_parameter('ishell', value=3)

    itf.set_parameter('ichemc', value=1)
    itf.set_parameter('ielnd', value=1)
    itf.set_parameter('ithom', value=1) # scattering
    itf.set_parameter('irayl', value=1)
    itf.set_parameter('imie', value=0)
    itf.set_parameter('imiepf', value=0)
    itf.set_parameter('iline', value=1)
    itf.set_parameter('iinvnb', value=1)  # inversion of T
    itf.set_parameter('ivelnb', value=1)  # radial wind
    itf.set_parameter('ishdnb', value=1)  # shadow

    itf.set_parameter('tempcp'  , value=14568.94848634853    , fitted=True , vmin=12000., vmax=14600.)
    itf.set_parameter('rinnb'   , value=9.7526474085745      , fitted=True , vmin=6.0, vmax=12.0)
    itf.set_parameter('routnb'  , value=35.1946752882905     , fitted=True , vmin=26.0, vmax=35.5)
    itf.set_parameter('hinvnb'  , value=8.557501032926048    , fitted=True , vmin=1.0, vmax=9.0)
    itf.set_parameter('tinvnb'  , value=8.451351443340496    , fitted=True , vmin=1.0, vmax=9.0)
    itf.set_parameter('hwindnb' , value=8.807833894919671    , fitted=True , vmin=3.0, vmax=10.0)
    itf.set_parameter('hcnb'    , value=4.548959400118743    , fitted=True , vmin=1.0, vmax=15.0)
    itf.set_parameter('vnb'     , value=158.7220438918504    , fitted=True , vmin=0.0, vmax=200.0)
    itf.set_parameter('evelnb'  , value=-1.673126342101978   , fitted=True , vmin=-2.0, vmax=2.0)
    itf.set_parameter('hshdnb'  , value=4.638280558502728    , fitted=True , vmin=1.0, vmax=12.0)
    itf.set_parameter('tempnb'  , value=28364.1318825653     , fitted=True , vmin=23000., vmax=34000.)
    itf.set_parameter('densnb'  , value=2.011972037334981e-09, fitted=True , vmin=1e-12, vmax=5e-9)
    itf.set_parameter('vtrbnb'  , value=40.52671356593532    , fitted=True , vmin=0.0, vmax=100.0)
    itf.set_parameter('edennb'  , value=-0.6656790574660414  , fitted=True , vmin=-3.0, vmax=-0.5)
    itf.set_parameter('etmpnb'  , value=-0.7177557667399848  , fitted=True , vmin=-1.1, vmax=-0.70)
    itf.set_parameter('ajet'    , value=28.28239736030135    , fitted=True , vmin=2.0, vmax=60.0)
    itf.set_parameter('rinjt'   , value=6.442040867497459    , fitted=True , vmin=3.0, vmax=10.0)
    itf.set_parameter('routjt'  , value=36.98938719025557    , fitted=True , vmin=15.0, vmax=45.0)
    itf.set_parameter('vjt'     , value=575.9193844289301    , fitted=True , vmin=0.0, vmax=1500.0)
    itf.set_parameter('tempjt'  , value=17868.1300062063     , fitted=True , vmin=10000.0, vmax=35000.0)
    itf.set_parameter('densjt'  , value=6.657935002269475e-12, fitted=True , vmin=1.0e-13, vmax=1.0e-10)
    itf.set_parameter('vtrbjt'  , value=59.41839332775591    , fitted=True , vmin=0.0, vmax=300.0)
    itf.set_parameter('rpoljt'  , value=33.06692842419567    , fitted=True , vmin=0.0, vmax=35.0)
    itf.set_parameter('vpoljt'  , value=10.53411789483243    , fitted=True , vmin=0.0, vmax=200.0)
    itf.set_parameter('pangjt'  , value=-37.02320496568586   , fitted=True , vmin=-360.0, vmax=360.0)
    itf.set_parameter('rinsh'   , value=7.310682258370892    , fitted=True , vmin=7.0, vmax=30.0)
    itf.set_parameter('routsh'  , value=74.63809228363033    , fitted=True , vmin=30.0, vmax=120.0)
    itf.set_parameter('vsh'     , value=71.14247561274868    , fitted=True , vmin=0.0, vmax=100.0)
    itf.set_parameter('evelsh'  , value=1.902058383668892    , fitted=True , vmin=0.0, vmax=2.0)
    itf.set_parameter('vysh'    , value=-35.02213115326821   , fitted=True , vmin=-100.0, vmax=100.0)
    itf.set_parameter('tempsh'  , value=5558.410286123284    , fitted=True , vmin=5000.0, vmax=35000.0)
    itf.set_parameter('denssh'  , value=2.588855368024031e-11, fitted=True , vmin=1.0e-13, vmax=5.0e-11)
    itf.set_parameter('vtrbsh'  , value=117.1084961976699    , fitted=True , vmin=0.0, vmax=200.0)
    itf.set_parameter('dinc'    , value=96.8796316398107     , fitted=True , vmin=91., vmax=97.)
    itf.set_parameter('omega_an', value=254.1363868099579    , fitted=True , vmin=252., vmax=255.)
    itf.set_parameter('dd'      , value=321.8328192894761    , fitted=True , vmin=305., vmax=330.)

    itf.set_parameter('hvelnb'  , value=3.0                  , fitted=False, vmin=0.1, vmax=12.0)
    itf.set_parameter('aneb'    , value=5.0                  , fitted=False, vmin=3.0, vmax=12.0)
    itf.set_parameter('asini'   , value=58.19                , fitted=False, vmin=53., vmax=63.)

    itf.set_parameter('rcsh'    , value=6.0                  , fitted=False, vmin=6.0, vmax=6.0)

#    itf.set_parameter('emen'        , value=13.048            , fitted=False, vmin=0., vmax=10000.)
#    itf.set_parameter('qqen'        , value=0.2230            , fitted=False, vmin=0., vmax=1.)
#    itf.set_parameter('aen'         , value=58.349            , fitted=False, vmin=0., vmax=10000.)
#    itf.set_parameter('ffen'        , value=2.0               , fitted=False, vmin=1., vmax=2.)
#    itf.set_parameter('hen'         , value=100.0             , fitted=False, vmin=0., vmax=10000.)
#    itf.set_parameter('tempen'      , value=6000.0            , fitted=False, vmin=5500., vmax=13500.)
#    itf.set_parameter('densen'      , value=1.0e-11           , fitted=False, vmin=0., vmax=10000.)
#    itf.set_parameter('vtrben'      , value=0.0               , fitted=False, vmin=0., vmax=10000.)

#    itf.set_parameter('rsp'     , value=5.116504353388351    , fitted=False, vmin=4., vmax=2.0*6.36485904820971)
#    itf.set_parameter('tempsp'  , value=7131.412355683008    , fitted=False, vmin=6000., vmax=25000.)
#    itf.set_parameter('denssp'  , value=8.668325439973066e-09, fitted=False, vmin=1.e-11, vmax=1.e-7)
#    itf.set_parameter('rpolsp'  , value=29.82593138502884    , fitted=False, vmin=20., vmax=31.09436071132663)
#    itf.set_parameter('vpolsp'  , value=0.0                  , fitted=False, vmin=0.0, vmax=200.0)
#    itf.set_parameter('pangsp'  , value=4.683571066671123    , fitted=False, vmin=-180., vmax=180.)

    itf.set_parameter('vgamma'  , value=-18.0                , fitted=False, vmin=-100., vmax=100.)

    # compute one/fit
#    itf.compute_chi2(verbose=True)
#    itf.run_fit(fitter='sp_diff_evol', tol=1e-2, maxiter=10000)
    itf.run_fit(fitter='nlopt_nelder_mead', ftol=1e-6, maxiter=10000)
#   itf.run_fit(fitter='nlopt_sbplx', ftol=1e-3, maxiter=10000)

    itf.write_iterations()
    itf.set_model_to_shellspec()
    itf.write_template('final.in')
    itf.write_model()

    print "Note: fit.py ended successfully."
    sys.exit(0) 

    files = [] 
    for o in obs:
        files.append(o.get_filename().split('/')[-1])
    for f in list(set(files)):
        itf.plot_comparison(filename=f)

if __name__ == '__main__':
    main()




==> tab1/tab1.py <==
#!/usr/bin/env python

import re

def read_log(filename):
    f = open(filename, "r")
    lines = f.readlines()
    f.close()

    dic = {}
    keys = lines[0].split()
    vals = lines[1].split()
    for key, val in zip(keys, vals):
        dic[key] = val

    return dic

def get(logs, par, fmt, fac=1.0):
    out = ""
    for log in logs:
        out += ' & ' + fmt % (float(log[par.strip()])/fac)
    return out

def write_tab(logs):

    out = '''
\\begin{tabular}{llllllllllll}
\hline
\hline
\\vrule width 0pt height 10pt depth 0pt
parameter &
unit &
joint &
LC &
VIS &
CLO &
T3 &
SED &
SPE &
VAMP &
VPHI &
$\sigma$
\\\\
\hline
\\vrule width 0pt height 10pt depth 0pt
'''

    out += '$T_{\\rm cp}$        & K'         + get(logs, 'tempcp  ', "%.0f")   + ' & 1400 \\\\\n'
    out += '$R_{\\rm innb}$      & $R_\odot$' + get(logs, 'rinnb   ', "%.1f")   + ' & 1.6  \\\\\n'
    out += '$R_{\\rm outnb}$     & $R_\odot$' + get(logs, 'routnb  ', "%.1f")   + ' & 0.3  \\\\\n'
    out += '$h_{\\rm invnb}$     & $H$'       + get(logs, 'hinvnb  ', "%.1f")   + ' & 1.0 \\\\\n'
    out += '$T_{\\rm invnb}$     & 1'         + get(logs, 'tinvnb  ', "%.1f")   + ' & 1.2 \\\\\n'
    out += '$h_{\\rm windnb}$    & $H$ '      + get(logs, 'hwindnb ', "%.1f")   + ' & 3.4 \\\\\n'
    out += '$h_{\\rm cnb}$       & $H$ '      + get(logs, 'hcnb    ', "%.1f")   + ' & 1.9 \\\\\n'
    out += '$v_{\\rm nb}$        & km/s'      + get(logs, 'vnb     ', "%.0f")   + ' & 40  \\\\\n'
    out += '$e_{\\rm velnb}$     & 1'         + get(logs, 'evelnb  ', "$%.2f$") + ' & 0.31 \\\\\n'
    out += '$h_{\\rm shdnb}$     & $H$'       + get(logs, 'hshdnb  ', "%.1f")   + ' & 2.3 \\\\\n'
    out += '$T_{\\rm nb}$        & K '        + get(logs, 'tempnb  ', "%.0f")   + ' & 3300 \\\\\n'
    out += '$\\varrho_{\\rm nb}$ & $10^{-9}\,{\\rm g}/{\\rm cm}^3$'  + get(logs, 'densnb  ', "%.2f", fac=1e-9)   + ' & 1.54 \\\\\n'
    out += '$v_{\\rm trbnb}$     & km/s '     + get(logs, 'vtrbnb  ', "%.0f")   + ' & 17 \\\\\n'
    out += '$e_{\\rm dennb}$     & 1'         + get(logs, 'edennb  ', "$%.2f$") + ' & 0.11 \\\\\n'
    out += '$e_{\\rm tmpnb}$     & 1'         + get(logs, 'etmpnb  ', "$%.2f$") + ' & 0.07 \\\\\n'
    out += '$a_{\\rm jet}$       & deg '      + get(logs, 'ajet    ', "%.1f")   + ' & 7.6 \\\\\n'
    out += '$R_{\\rm injt}$      & $R_\odot$' + get(logs, 'rinjt   ', "%.1f")   + ' & 0.9 \\\\\n'
    out += '$R_{\\rm outjt}$     & $R_\odot$' + get(logs, 'routjt  ', "%.1f")   + ' & 9.6 \\\\\n'
    out += '$v_{\\rm jt}$        & km/s '     + get(logs, 'vjt     ', "%.0f")   + ' & $\sim$100 \\\\\n'
    out += '$e_{\\rm veljt}$     & km/s '     + get(logs, 'eveljt  ', "%.2f")   + ' & $\sim$0.1 \\\\\n'
    out += '$T_{\\rm jt}$        & K '        + get(logs, 'tempjt  ', "%.0f")   + ' & 1600 \\\\\n'
    out += '$\\varrho_{\\rm jt}$ & $10^{-12}\,{\\rm g}/{\\rm cm}^3$'  + get(logs, 'densjt  ', "%.2f", fac=1e-12)   + ' & 4.21 \\\\\n'
    out += '$v_{\\rm trbjt}$     & km/s '     + get(logs, 'vtrbjt  ', "%.0f")   + ' & $\sim$10 \\\\\n'
    out += '$R_{\\rm poljt}$     & $R_\odot$' + get(logs, 'rpoljt  ', "%.1f")   + ' & 4.3 \\\\\n'
    out += '$v_{\\rm poljt}$     & km/s '     + get(logs, 'vpoljt  ', "%.0f")   + ' & 5 \\\\\n'
    out += '$\\alpha_{\\rm jt}$  & deg '      + get(logs, 'pangjt  ', "$%.0f$") + ' & 26 \\\\\n'
    out += '$R_{\\rm insh}$      & $R_\odot$' + get(logs, 'rinsh   ', "%.1f")   + ' & 1.8 \\\\\n'
    out += '$R_{\\rm outsh}$     & $R_\odot$' + get(logs, 'routsh  ', "%.1f")   + ' & 25.6 \\\\\n'
    out += '$v_{\\rm sh}$        & km/s '     + get(logs, 'vsh     ', "%.0f")   + ' & $\sim$10 \\\\\n'
    out += '$e_{\\rm velsh}$     & 1'         + get(logs, 'evelsh  ', "$%.2f$") + ' & $\sim$0.1 \\\\\n'
    out += '$v_{\\rm ysh}$       & km/s '     + get(logs, 'vysh    ', "$%.0f$") + ' & 19 \\\\\n'
    out += '$T_{\\rm sh}$        & K '        + get(logs, 'tempsh  ', "%.0f")   + ' & 2300 \\\\\n'
    out += '$\\varrho_{\\rm sh}$ & $10^{-11}\,{\\rm g}/{\\rm cm}^3$'  + get(logs, 'denssh  ', "%.2f", fac=1e-11)   + ' & 1.72 \\\\\n'
    out += '$v_{\\rm trbsh}$     & km/s'      + get(logs, 'vtrbsh  ', "%.0f")   + ' & $\sim$10 \\\\\n'
    out += '$e_{\\rm tmpsh}$     & 1'         + get(logs, 'etmpsh  ', "$%.2f$") + ' & $\sim$0.1 \\\\\n'
    out += '$i$                  & deg'       + get(logs, 'dinc    ', "%.1f")   + ' & 0.8 \\\\\n'
    out += '$\\Omega$            & deg'       + get(logs, 'omega_an', "%.1f")   + ' & 2.2 \\\\\n'
    out += '$d$                  & pc'        + get(logs, 'dd      ', "%.1f")   + ' & 7.0 \\\\\n'

#    out += "\hline\\vrule width 0pt height 10pt depth 4pt"
#    out += '$R_\star$        & $R_\odot$ & 5.987   \\\\\n'
#    out += '$T_\star$        & K         & 30000   \\\\\n'
#    out += '$M_\star$        & $M_\odot$ & 13.048  \\\\\n'
#    out += '$q$              & 1         & 0.223   \\\\\n'
#    out += '$a_{\\rm neb}$   & $H$       & 5.0     \\\\\n'
#    out += '$h_{\\rm velnb}$ & $H$       & 3.0     \\\\\n'
#    out += '$a\sin I$        & $R_\odot$ & 58.19   \\\\\n'
#    out += '$\gamma$         & km/s      & $-18.0$ \\\\\n'

    out += "\hline\\vrule width 0pt height 10pt depth 4pt"

    all, lc, vis, clo, t3, sed, spe, vamp, vphi = logs

    out += '$N_{\\rm iter}$ & --'
    for log in logs:
        out += '& %.0f' % (float(log['Niter']))
    out += '\\\\\n'

    out += '$N$ & --'
    for par in ['ntotal', 'nlc', 'nvis2', 'ncp', 'nt3amp', 'nsed', 'nspe', 'nvisamp', 'nvisphi'] :
        out += ' & %.0f' % (float(all[par]))
    out += '\\\\\n'

    out += '$\chi^2$ & --'
    for par in ['chi2total', 'chi2lc', 'chi2vis2', 'chi2cp', 'chi2t3amp', 'chi2sed', 'chi2spe', 'chi2visamp', 'chi2visphi'] :
        out += ' & %.0f' % (float(all[par]))
    out += '\\\\\n'

    out += '$\chi^2_{\\rm R}$ & --'
    for par in ['r_chi2total', 'r_chi2lc', 'r_chi2vis2', 'r_chi2cp', 'r_chi2t3amp', 'r_chi2sed', 'r_chi2spe', 'r_chi2visamp', 'r_chi2visphi'] :
        out += ' & %.1f' % (float(all[par]))
    out += '\\vrule width 0pt height 0pt depth 4pt\\\\\n'

    out += "\hline\\vrule width 0pt height 10pt depth 4pt"

    i = 0
    pars = ['chi2lc', 'chi2vis2', 'chi2cp', 'chi2t3amp', 'chi2sed', 'chi2spe', 'chi2visamp', 'chi2visphi']
    out += '$\chi^2$ (spec.) & -- &'
    for log in [lc, vis, clo, t3, sed, spe, vamp, vphi]:
        out += ' & %.0f' % (float(log[pars[i]]))
        i += 1
    out += '\\\\\n'

    i = 0
    pars = ['r_chi2lc', 'r_chi2vis2', 'r_chi2cp', 'r_chi2t3amp', 'r_chi2sed', 'r_chi2spe', 'r_chi2visamp', 'r_chi2visphi']
    out += '$\chi^2_{\\rm R}$ (spec.) & -- &'
    for log in [lc, vis, clo, t3, sed, spe, vamp, vphi]:
        out += ' & %.1f' % (float(log[pars[i]]))
        i += 1
    out += '\\\\\n'

    out += """
\hline
\end{tabular}

"""

    f = open("tab1.tex", "w")
    f.write(out)
    f.close()

def main():
    all  = read_log("fit.srt__17")
    lc   = read_log("fit.srt_LC")
    vis  = read_log("fit.srt_VIS")
    clo  = read_log("fit.srt_CLO")
    t3   = read_log("fit.srt_T3")
    sed  = read_log("fit.srt_SED")
    spe  = read_log("fit.srt_SPE")
    vamp = read_log("fit.srt_VAMP")
    vphi = read_log("fit.srt_VPHI")

    write_tab([all, lc, vis, clo, t3, sed, spe, vamp, vphi])
    
if __name__ == "__main__":
    main()



==> tab1/tab1_.sh <==
#!/bin/sh

./tab1.py
pdflatex tab1_



==> tab2/0_cp.sh <==
#!/bin/sh

cp ../../fitting_shell8_20200611__17/fit.log__17 .
awk '{ print $NF,$0; }' fit.log__17 | sort -g | awk '(FNR==2) || /Niter/' > fit.srt__17

cp ../../fitting_spot1_20200611/fit.log_SPOT .
awk '{ print $NF,$0; }' fit.log_SPOT | sort -g | awk '(FNR==2) || /Niter/' > fit.srt_SPOT

for F in 294pc ASYMJT EMSTAR ETMPSH ETMPJT H0.4_He0.6 LOWC ; do

  cp ../../fitting_shell10_20200611_ALL/fit.log_shell10_$F .
  awk '{ print $NF,$0; }' fit.log_shell10_$F | sort -g | awk '(NR==2) || /Niter/' > fit.srt_$F

done





==> tab2/tab2.py <==
#!/usr/bin/env python

import re

def read_log(filename):
    f = open(filename, "r")
    lines = f.readlines()
    f.close()

    dic = {}
    keys = lines[0].split()
    vals = lines[1].split()
    for key, val in zip(keys, vals):
        dic[key] = val

    return dic

def get(logs, par, fmt, fac=1.0):
    out = ""
    for log in logs:
        out += ' & ' + fmt % (float(log[par.strip()])/fac)
    return out

def write_tab(logs):

    out = '''
\\begin{tabular}{lllllllllll}
\hline
\hline
\\vrule width 0pt height 10pt depth 0pt
parameter &
unit &
joint &
294pc &
QRATIO &
SPOT &
ASYMJT &
{\\bf ETMPJT} &
ETMPSH &
% LOWC &
H0.4\_He0.6 &
\\\\
\hline
\\vrule width 0pt height 10pt depth 0pt
'''

    out += '$T_{\\rm cp}$        & K'         + get(logs, 'tempcp  ', "%.0f")   + ' &  \\\\\n'
    out += '$R_{\\rm innb}$      & $R_\odot$' + get(logs, 'rinnb   ', "%.1f")   + ' &  \\\\\n'
    out += '$R_{\\rm outnb}$     & $R_\odot$' + get(logs, 'routnb  ', "%.1f")   + ' &  \\\\\n'
    out += '$h_{\\rm invnb}$     & $H$'       + get(logs, 'hinvnb  ', "%.1f")   + ' &  \\\\\n'
    out += '$T_{\\rm invnb}$     & 1'         + get(logs, 'tinvnb  ', "%.1f")   + ' &  \\\\\n'
    out += '$h_{\\rm windnb}$    & $H$ '      + get(logs, 'hwindnb ', "%.1f")   + ' &  \\\\\n'
    out += '$h_{\\rm cnb}$       & $H$ '      + get(logs, 'hcnb    ', "%.1f")   + ' &  \\\\\n'
    out += '$v_{\\rm nb}$        & km/s'      + get(logs, 'vnb     ', "%.0f")   + ' &  \\\\\n'
    out += '$e_{\\rm velnb}$     & 1'         + get(logs, 'evelnb  ', "$%.2f$") + ' &  \\\\\n'
    out += '$h_{\\rm shdnb}$     & $H$'       + get(logs, 'hshdnb  ', "%.1f")   + ' &  \\\\\n'
    out += '$T_{\\rm nb}$        & K '        + get(logs, 'tempnb  ', "%.0f")   + ' &  \\\\\n'
    out += '$\\varrho_{\\rm nb}$ & $10^{-9}\,{\\rm g}/{\\rm cm}^3$'  + get(logs, 'densnb  ', "%.2f", fac=1e-9)   + ' &  \\\\\n'
    out += '$v_{\\rm trbnb}$     & km/s '     + get(logs, 'vtrbnb  ', "%.0f")   + ' &  \\\\\n'
    out += '$e_{\\rm dennb}$     & 1'         + get(logs, 'edennb  ', "$%.2f$") + ' &  \\\\\n'
    out += '$e_{\\rm tmpnb}$     & 1'         + get(logs, 'etmpnb  ', "$%.2f$") + ' &  \\\\\n'
    out += '$a_{\\rm jet}$       & deg '      + get(logs, 'ajet    ', "%.1f")   + ' &  \\\\\n'
    out += '$R_{\\rm injt}$      & $R_\odot$' + get(logs, 'rinjt   ', "%.1f")   + ' &  \\\\\n'
    out += '$R_{\\rm outjt}$     & $R_\odot$' + get(logs, 'routjt  ', "%.1f")   + ' &  \\\\\n'
    out += '$v_{\\rm jt}$        & km/s '     + get(logs, 'vjt     ', "%.0f")   + ' &  \\\\\n'
    out += '$T_{\\rm jt}$        & K '        + get(logs, 'tempjt  ', "%.0f")   + ' &  \\\\\n'
    out += '$\\varrho_{\\rm jt}$ & $10^{-12}\,{\\rm g}/{\\rm cm}^3$'  + get(logs, 'densjt  ', "%.2f", fac=1e-12)   + ' &  \\\\\n'
    out += '$v_{\\rm trbjt}$     & km/s '     + get(logs, 'vtrbjt  ', "%.0f")   + ' &  \\\\\n'
    out += '$R_{\\rm poljt}$     & $R_\odot$' + get(logs, 'rpoljt  ', "%.1f")   + ' &  \\\\\n'
    out += '$v_{\\rm poljt}$     & km/s '     + get(logs, 'vpoljt  ', "%.0f")   + ' &  \\\\\n'
    out += '$\\alpha_{\\rm jt}$        & deg '      + get(logs, 'pangjt  ', "$%.0f$") + ' &  \\\\\n'
    out += '$R_{\\rm insh}$      & $R_\odot$' + get(logs, 'rinsh   ', "%.1f")   + ' &  \\\\\n'
    out += '$R_{\\rm outsh}$     & $R_\odot$' + get(logs, 'routsh  ', "%.1f")   + ' &  \\\\\n'
    out += '$v_{\\rm sh}$        & km/s '     + get(logs, 'vsh     ', "%.0f")   + ' &  \\\\\n'
    out += '$e_{\\rm velsh}$     & 1'         + get(logs, 'evelsh  ', "$%.2f$") + ' &  \\\\\n'
    out += '$v_{\\rm ysh}$       & km/s '     + get(logs, 'vysh    ', "$%.0f$") + ' &  \\\\\n'
    out += '$T_{\\rm sh}$        & K '        + get(logs, 'tempsh  ', "%.0f")   + ' &  \\\\\n'
    out += '$\\varrho_{\\rm sh}$ & $10^{-11}\,{\\rm g}/{\\rm cm}^3$'  + get(logs, 'denssh  ', "%.2f", fac=1e-11)   + ' &  \\\\\n'
    out += '$v_{\\rm trbsh}$     & km/s'      + get(logs, 'vtrbsh  ', "%.0f")   + ' &  \\\\\n'
    out += '$I$                  & deg'       + get(logs, 'dinc    ', "%.1f")   + ' &  \\\\\n'
    out += '$\\Omega$            & deg'       + get(logs, 'omega_an', "%.1f")   + ' &  \\\\\n'
    out += '$d$                  & pc'        + get(logs, 'dd      ', "%.1f")   + ' &  \\\\\n'
    out += '$M_\star$            & $M_\odot$' + get(logs, 'emstar  ', "%.3f")   + ' &  \\\\\n'
    out += '$q$                  & 1'         + get(logs, 'q       ', "%.4f")   + ' &  \\\\\n'
    out += '$a_{\\rm symjt}$     & 1'         + get(logs, 'asymjt  ', "$%.2f$") + ' &  \\\\\n'
    out += '$e_{\\rm veljt}$     & 1'         + get(logs, 'eveljt  ', "$%.2f$") + ' &  \\\\\n'
    out += '$e_{\\rm tmpjt}$     & 1'         + get(logs, 'etmpjt  ', "$%.2f$") + ' &  \\\\\n'
    out += '$e_{\\rm tmpsh}$     & 1'         + get(logs, 'etmpsh  ', "$%.2f$") + ' &  \\\\\n'

#    out += "\hline\\vrule width 0pt height 10pt depth 4pt"
#    out += '$R_\star$        & $R_\odot$ & 5.987   \\\\\n'
#    out += '$T_\star$        & K         & 30000   \\\\\n'
#    out += '$a_{\\rm neb}$   & $H$       & 5.0     \\\\\n'
#    out += '$h_{\\rm velnb}$ & $H$       & 3.0     \\\\\n'
#    out += '$a\sin I$        & $R_\odot$ & 58.19   \\\\\n'
#    out += '$\gamma$         & km/s      & $-18.0$ \\\\\n'

    out += "\hline\\vrule width 0pt height 10pt depth 4pt"
    out += '$N_{\\rm iter}$      & --'        + get(logs, 'Niter       ', "%d")   + ' &  \\\\\n'
    out += '$N$                  & --'        + get(logs, 'ntotal      ', "%d")   + ' &  \\\\\n'
    out += '$\chi^2$             & --'        + get(logs, 'chi2total   ', "%.0f") + ' &  \\\\\n'
    out += "\\vrule width 0pt height 0pt depth 4pt"
    out += '$\chi^2_{\\rm R}$    & --'        + get(logs, 'r_chi2total ', "%.1f") + ' &  \\\\\n'
#    out += "\hline\\vrule width 0pt height 10pt depth 4pt"
#    out += '$\chi^2_{\\rm lc}$   & --'        + get(logs, 'r_chi2lc    ', "%.1f") + ' &  \\\\\n'
#    out += '$\chi^2_{\\rm vis}$  & --'        + get(logs, 'r_chi2vis2  ', "%.1f") + ' &  \\\\\n'
#    out += '$\chi^2_{\\rm clo}$  & --'        + get(logs, 'r_chi2cp    ', "%.1f") + ' &  \\\\\n'
#    out += '$\chi^2_{\\rm t3}$   & --'        + get(logs, 'r_chi2t3amp ', "%.1f") + ' &  \\\\\n'
#    out += '$\chi^2_{\\rm sed}$  & --'        + get(logs, 'r_chi2sed   ', "%.1f") + ' &  \\\\\n'
#    out += '$\chi^2_{\\rm spe}$  & --'        + get(logs, 'r_chi2spe   ', "%.1f") + ' &  \\\\\n'
#    out += '$\chi^2_{\\rm vamp}$ & --'        + get(logs, 'r_chi2visamp', "%.1f") + ' &  \\\\\n'
#    out += '$\chi^2_{\\rm vphi}$ & --'        + get(logs, 'r_chi2visphi', "%.1f") + ' &  \\\\\n'
    out += "\hline\\vrule width 0pt height 10pt depth 4pt"
    out += '$\chi^2_{\\rm lc}$   & --'        + get(logs, 'chi2lc     ', "%.0f") + ' &  \\\\\n'
    out += '$\chi^2_{\\rm vis}$  & --'        + get(logs, 'chi2vis2   ', "%.0f") + ' &  \\\\\n'
    out += '$\chi^2_{\\rm clo}$  & --'        + get(logs, 'chi2cp     ', "%.0f") + ' &  \\\\\n'
    out += '$\chi^2_{\\rm t3}$   & --'        + get(logs, 'chi2t3amp  ', "%.0f") + ' &  \\\\\n'
    out += '$\chi^2_{\\rm sed}$  & --'        + get(logs, 'chi2sed    ', "%.0f") + ' &  \\\\\n'
    out += '$\chi^2_{\\rm spe}$  & --'        + get(logs, 'chi2spe    ', "%.0f") + ' &  \\\\\n'
    out += '$\chi^2_{\\rm vamp}$ & --'        + get(logs, 'chi2visamp ', "%.0f") + ' &  \\\\\n'
    out += "\\vrule width 0pt height 0pt depth 4pt"
    out += '$\chi^2_{\\rm vphi}$ & --'        + get(logs, 'chi2visphi ', "%.0f") + ' &  \\\\\n'
    out += "\hline"

    out += """
\end{tabular}

"""

    f = open("tab2.tex", "w")
    f.write(out)
    f.close()

def main():
    logs = []
    logs.append(read_log("fit.srt__17"))
    logs[-1]['emstar'] = 13.048
    logs[-1]['q'] = 0.223
    logs[-1]['asymjt'] = 0.0

    logs.append(read_log("fit.srt_294pc"))
    logs[-1]['dd'] = 294.0
    logs[-1]['emstar'] = 13.048
    logs[-1]['q'] = 0.223
    logs[-1]['asymjt'] = 0.0

    logs.append(read_log("fit.srt_EMSTAR"))
    logs[-1]['asymjt'] = 0.0
    logs[-1]['emstar'] = 13.260

    logs.append(read_log("fit.srt_SPOT"))
    logs[-1]['emstar'] = 13.048
    logs[-1]['q'] = 0.223
    logs[-1]['asymjt'] = 0.0

    logs.append(read_log("fit.srt_ASYMJT"))
    logs[-1]['emstar'] = 13.048
    logs[-1]['q'] = 0.223

    logs.append(read_log("fit.srt_ETMPJT"))
    logs[-1]['emstar'] = 13.048
    logs[-1]['q'] = 0.223
    logs[-1]['asymjt'] = 0.0

    logs.append(read_log("fit.srt_ETMPSH"))
    logs[-1]['emstar'] = 13.048
    logs[-1]['q'] = 0.223
    logs[-1]['asymjt'] = 0.0

    logs.append(read_log("fit.srt_H0.4_He0.6"))
    logs[-1]['emstar'] = 13.048
    logs[-1]['q'] = 0.223
    logs[-1]['asymjt'] = 0.0

#    logs.append(read_log("fit.srt_LOWC"))
#    logs[-1]['emstar'] = 13.048
#    logs[-1]['q'] = 0.223
#    logs[-1]['asymjt'] = 0.0

    for i in xrange(0,len(logs)):
        if 'etmpjt' not in logs[i].keys():
            logs[i]['etmpjt'] = 0.0

    write_tab(logs)
    
if __name__ == "__main__":
    main()



==> tab2/tab2_.sh <==
#!/bin/sh

./tab2.py
pdflatex tab2_



==> tab3/0_cp.sh <==
#!/bin/sh

cp ../../fitting_spot1_20200611/fit.log_SPOT .
awk '{ print $NF,$0; }' fit.log_SPOT | sort -g | awk '(FNR==2) || /Niter/' > fit.srt_SPOT





==> tab3/tab3.py <==
#!/usr/bin/env python

import re

def read_log(filename):
    f = open(filename, "r")
    lines = f.readlines()
    f.close()

    dic = {}
    keys = lines[0].split()
    vals = lines[1].split()
    for key, val in zip(keys, vals):
        dic[key] = val

    return dic

def get(logs, par, fmt, fac=1.0):
    out = ""
    for log in logs:
        out += ' & ' + fmt % (float(log[par.strip()])/fac)
    return out

def write_tab(logs):

    out = '''
\\begin{tabular}{llll}
\hline
\hline
\\vrule width 0pt height 10pt depth 0pt
parameter &
unit &
SPOT &
\\\\
\hline
\\vrule width 0pt height 10pt depth 0pt
'''

#    out += '$T_{\\rm cp}$        & K'         + get(logs, 'tempcp  ', "%.0f")   + ' &  \\\\\n'
#    out += '$R_{\\rm innb}$      & $R_\odot$' + get(logs, 'rinnb   ', "%.1f")   + ' &  \\\\\n'
#    out += '$R_{\\rm outnb}$     & $R_\odot$' + get(logs, 'routnb  ', "%.1f")   + ' &  \\\\\n'
#    out += '$h_{\\rm invnb}$     & $H$'       + get(logs, 'hinvnb  ', "%.1f")   + ' &  \\\\\n'
#    out += '$T_{\\rm invnb}$     & 1'         + get(logs, 'tinvnb  ', "%.1f")   + ' &  \\\\\n'
#    out += '$h_{\\rm windnb}$    & $H$ '      + get(logs, 'hwindnb ', "%.1f")   + ' &  \\\\\n'
#    out += '$h_{\\rm cnb}$       & $H$ '      + get(logs, 'hcnb    ', "%.1f")   + ' &  \\\\\n'
#    out += '$v_{\\rm nb}$        & km/s'      + get(logs, 'vnb     ', "%.0f")   + ' &  \\\\\n'
#    out += '$e_{\\rm velnb}$     & 1'         + get(logs, 'evelnb  ', "$%.2f$") + ' &  \\\\\n'
#    out += '$h_{\\rm shdnb}$     & $H$'       + get(logs, 'hshdnb  ', "%.1f")   + ' &  \\\\\n'
#    out += '$T_{\\rm nb}$        & K '        + get(logs, 'tempnb  ', "%.0f")   + ' &  \\\\\n'
#    out += '$\\varrho_{\\rm nb}$ & $10^{-9}\,{\\rm g}/{\\rm cm}^3$'  + get(logs, 'densnb  ', "%.2f", fac=1e-9)   + ' &  \\\\\n'
#    out += '$v_{\\rm trbnb}$     & km/s '     + get(logs, 'vtrbnb  ', "%.0f")   + ' &  \\\\\n'
#    out += '$e_{\\rm dennb}$     & 1'         + get(logs, 'edennb  ', "$%.2f$") + ' &  \\\\\n'
#    out += '$e_{\\rm tmpnb}$     & 1'         + get(logs, 'etmpnb  ', "$%.2f$") + ' &  \\\\\n'
#    out += '$a_{\\rm jet}$       & deg '      + get(logs, 'ajet    ', "%.1f")   + ' &  \\\\\n'
#    out += '$R_{\\rm injt}$      & $R_\odot$' + get(logs, 'rinjt   ', "%.1f")   + ' &  \\\\\n'
#    out += '$R_{\\rm outjt}$     & $R_\odot$' + get(logs, 'routjt  ', "%.1f")   + ' &  \\\\\n'
#    out += '$v_{\\rm jt}$        & km/s '     + get(logs, 'vjt     ', "%.0f")   + ' &  \\\\\n'
#    out += '$T_{\\rm jt}$        & K '        + get(logs, 'tempjt  ', "%.0f")   + ' &  \\\\\n'
#    out += '$\\varrho_{\\rm jt}$ & $10^{-12}\,{\\rm g}/{\\rm cm}^3$'  + get(logs, 'densjt  ', "%.2f", fac=1e-12)   + ' &  \\\\\n'
#    out += '$v_{\\rm trbjt}$     & km/s '     + get(logs, 'vtrbjt  ', "%.0f")   + ' &  \\\\\n'
#    out += '$R_{\\rm poljt}$     & $R_\odot$' + get(logs, 'rpoljt  ', "%.1f")   + ' &  \\\\\n'
#    out += '$v_{\\rm poljt}$     & km/s '     + get(logs, 'vpoljt  ', "%.0f")   + ' &  \\\\\n'
#    out += '$\\alpha_{\\rm jt}$        & deg '      + get(logs, 'pangjt  ', "$%.0f$") + ' &  \\\\\n'
#    out += '$R_{\\rm insh}$      & $R_\odot$' + get(logs, 'rinsh   ', "%.1f")   + ' &  \\\\\n'
#    out += '$R_{\\rm outsh}$     & $R_\odot$' + get(logs, 'routsh  ', "%.1f")   + ' &  \\\\\n'
#    out += '$v_{\\rm sh}$        & km/s '     + get(logs, 'vsh     ', "%.0f")   + ' &  \\\\\n'
#    out += '$e_{\\rm velsh}$     & 1'         + get(logs, 'evelsh  ', "$%.2f$") + ' &  \\\\\n'
#    out += '$v_{\\rm ysh}$       & km/s '     + get(logs, 'vysh    ', "$%.0f$") + ' &  \\\\\n'
#    out += '$T_{\\rm sh}$        & K '        + get(logs, 'tempsh  ', "%.0f")   + ' &  \\\\\n'
#    out += '$\\varrho_{\\rm sh}$ & $10^{-11}\,{\\rm g}/{\\rm cm}^3$'  + get(logs, 'denssh  ', "%.2f", fac=1e-11)   + ' &  \\\\\n'
#    out += '$v_{\\rm trbsh}$     & km/s'      + get(logs, 'vtrbsh  ', "%.0f")   + ' &  \\\\\n'
#    out += '$I$                  & deg'       + get(logs, 'dinc    ', "%.1f")   + ' &  \\\\\n'
#    out += '$\\Omega$            & deg'       + get(logs, 'omega_an', "%.1f")   + ' &  \\\\\n'
#    out += '$d$                  & pc'        + get(logs, 'dd      ', "%.1f")   + ' &  \\\\\n'
#    out += '$M_\star$            & $M_\odot$' + get(logs, 'emstar  ', "%.3f")   + ' &  \\\\\n'
#    out += '$q$                  & 1'         + get(logs, 'q       ', "%.4f")   + ' &  \\\\\n'
#    out += '$a_{\\rm symjt}$     & 1'         + get(logs, 'asymjt  ', "$%.2f$") + ' &  \\\\\n'
#    out += '$e_{\\rm veljt}$     & 1'         + get(logs, 'eveljt  ', "$%.2f$") + ' &  \\\\\n'
#    out += '$e_{\\rm tmpjt}$     & 1'         + get(logs, 'etmpjt  ', "$%.2f$") + ' &  \\\\\n'
#    out += '$e_{\\rm tmpsh}$     & 1'         + get(logs, 'etmpsh  ', "$%.2f$") + ' &  \\\\\n'
    out += '$R_{\\rm sp}$        & $R_\odot$'  + get(logs, 'rsp     ', "$%.2f$") + ' &  \\\\\n'
    out += '$T_{\\rm sp}$        & K '        + get(logs, 'tempsp  ', "%.0f")   + ' &  \\\\\n'
    out += '$\\varrho_{\\rm sp}$ & $10^{-9}\,{\\rm g}/{\\rm cm}^3$'  + get(logs, 'denssp  ', "%.2f", fac=1e-9)   + ' &  \\\\\n'
    out += '$R_{\\rm polsp}$     & $R_\odot$' + get(logs, 'rpolsp  ', "%.1f")   + ' &  \\\\\n'
    out += '$v_{\\rm polsp}$     & km/s '     + get(logs, 'vpolsp  ', "%.0f")   + ' &  \\\\\n'
    out += '$\\alpha_{\\rm sp}$  & deg '      + get(logs, 'pangsp  ', "$%.0f$") + ' &  \\\\\n'

#    out += "\hline\\vrule width 0pt height 10pt depth 4pt"
#    out += '$R_\star$        & $R_\odot$ & 5.987   \\\\\n'
#    out += '$T_\star$        & K         & 30000   \\\\\n'
#    out += '$a_{\\rm neb}$   & $H$       & 5.0     \\\\\n'
#    out += '$h_{\\rm velnb}$ & $H$       & 3.0     \\\\\n'
#    out += '$a\sin I$        & $R_\odot$ & 58.19   \\\\\n'
#    out += '$\gamma$         & km/s      & $-18.0$ \\\\\n'

#    out += "\hline\\vrule width 0pt height 10pt depth 4pt"
#    out += '$N_{\\rm iter}$      & --'        + get(logs, 'Niter       ', "%d")   + ' &  \\\\\n'
#    out += '$N$                  & --'        + get(logs, 'ntotal      ', "%d")   + ' &  \\\\\n'
#    out += '$\chi^2$             & --'        + get(logs, 'chi2total   ', "%.0f") + ' &  \\\\\n'
#    out += "\\vrule width 0pt height 0pt depth 4pt"
#    out += '$\chi^2_{\\rm R}$    & --'        + get(logs, 'r_chi2total ', "%.1f") + ' &  \\\\\n'
#    out += "\hline\\vrule width 0pt height 10pt depth 4pt"
#    out += '$\chi^2_{\\rm lc}$   & --'        + get(logs, 'r_chi2lc    ', "%.1f") + ' &  \\\\\n'
#    out += '$\chi^2_{\\rm vis}$  & --'        + get(logs, 'r_chi2vis2  ', "%.1f") + ' &  \\\\\n'
#    out += '$\chi^2_{\\rm clo}$  & --'        + get(logs, 'r_chi2cp    ', "%.1f") + ' &  \\\\\n'
#    out += '$\chi^2_{\\rm t3}$   & --'        + get(logs, 'r_chi2t3amp ', "%.1f") + ' &  \\\\\n'
#    out += '$\chi^2_{\\rm sed}$  & --'        + get(logs, 'r_chi2sed   ', "%.1f") + ' &  \\\\\n'
#    out += '$\chi^2_{\\rm spe}$  & --'        + get(logs, 'r_chi2spe   ', "%.1f") + ' &  \\\\\n'
#    out += '$\chi^2_{\\rm vamp}$ & --'        + get(logs, 'r_chi2visamp', "%.1f") + ' &  \\\\\n'
#    out += '$\chi^2_{\\rm vphi}$ & --'        + get(logs, 'r_chi2visphi', "%.1f") + ' &  \\\\\n'
#    out += "\hline\\vrule width 0pt height 10pt depth 4pt"
#    out += '$\chi^2_{\\rm lc}$   & --'        + get(logs, 'chi2lc     ', "%.0f") + ' &  \\\\\n'
#    out += '$\chi^2_{\\rm vis}$  & --'        + get(logs, 'chi2vis2   ', "%.0f") + ' &  \\\\\n'
#    out += '$\chi^2_{\\rm clo}$  & --'        + get(logs, 'chi2cp     ', "%.0f") + ' &  \\\\\n'
#    out += '$\chi^2_{\\rm t3}$   & --'        + get(logs, 'chi2t3amp  ', "%.0f") + ' &  \\\\\n'
#    out += '$\chi^2_{\\rm sed}$  & --'        + get(logs, 'chi2sed    ', "%.0f") + ' &  \\\\\n'
#    out += '$\chi^2_{\\rm spe}$  & --'        + get(logs, 'chi2spe    ', "%.0f") + ' &  \\\\\n'
#    out += '$\chi^2_{\\rm vamp}$ & --'        + get(logs, 'chi2visamp ', "%.0f") + ' &  \\\\\n'
#    out += "\\vrule width 0pt height 0pt depth 4pt"
#    out += '$\chi^2_{\\rm vphi}$ & --'        + get(logs, 'chi2visphi ', "%.0f") + ' &  \\\\\n'
    out += "\hline"

    out += """
\end{tabular}

"""

    f = open("tab3.tex", "w")
    f.write(out)
    f.close()

def main():
    logs = []
    logs.append(read_log("fit.srt_SPOT"))

    write_tab(logs)
    
if __name__ == "__main__":
    main()



==> tab3/tab3_.sh <==
#!/bin/sh

./tab3.py
pdflatex tab3_


